The 144 symmetries of the Littlewood-Richardson coefficients of $SL_3$

We compute with SageMath the group of all linear symmetries for the Littlewood-Richardson associated to the representations of $SL_3$. We find that there are 144 symmetries, more than the 12 symmetries known for the Littlewood-Richardson coefficients in general.

==> anc/the144symmetries.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# The 144 symmetries of the Littlewood-Richardson coefficients of $SL_3$:  Sage Notebook\n",
    "\n",
    "*[Emmanuel BRIAND](http://emmanuel.jean.briand.free.fr) & [Mercedes ROSAS](http://personal.us.es/mrosas)*.\n",
    "\n",
    "Departamento Matemática Aplicada I & Departamento de Álgebra.\n",
    "\n",
    "Universidad de Sevilla.\n",
    "\n",
    "<div style = \"font-size: 8px;\">march 11, 2019. v1.0.  April 9, 2020: v2.0.\n",
    "\n",
    "http://emmanuel.jean.briand.free.fr/publications/the144symmetries.ipynb\n",
    "\n",
    "Partially supported by MTM2016-75024-P and FEDER, and Junta de Andalucia under grants P12-FQM-2696 and FQM-333.</div>"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Abstract\n",
    "We perform explicit calculations with **sagemath** to show that the Littlewood-Richardson coefficients associated to the representation theory of $SL_3$ afford a group of $144$ linear symmetries, which is  more than the $12$ well-known symmetries. \n",
    "\n",
    "Our calculations also show that this group of symmetries acts transitively on the set of chambers of the corresponding chamber complex. As a consequence, the data of the group and of only one chamber (with the formula for the LR on this chamber) completely describe these LR coefficients.\n",
    "\n",
    "---"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## The Littlewood-Richardson coefficients associated to $SL_3$ and their symmetries\n",
    "\n",
    "The Littlewood-Richardson coefficients associated to the representations of $SL_3$ (i.e. arising as the multiplicities in the tensor products of irreducible representations) are the coefficients\n",
    "$$c_{(\\lambda_1, \\lambda_2),(\\mu_1, \\mu_2)}^{(\\nu_1, \\nu_2, \\nu_3)}.$$ \n",
    "We see this family of coefficients as a function $C$ of the parts \n",
    "$$\\lambda_1, \\lambda_2, \\mu_1, \\mu_2, \\nu_1, \\nu_2$$\n",
    "since $\\nu_3=\\lambda_1+\\lambda_2+\\mu_1+\\mu_2-\\nu_1-\\nu_2$ (indeed, otherwise $c_{(\\lambda_1, \\lambda_2),(\\mu_1, \\mu_2)}^{(\\nu_1, \\nu_2, \\nu_3)}=0$). That is, we define:\n",
    "$$\n",
    "C(\\lambda_1, \\lambda_2, \\mu_1, \\mu_2, \\nu_1, \\nu_2) =  c_{(\\lambda_1, \\lambda_2),(\\mu_1, \\mu_2)}^{(\\nu_1, \\nu_2, \\nu_3)}\n",
    "$$\n",
    "when $\\lambda$, $\\mu$, $\\nu$ are partitions, $0$ otherwise.\n",
    "\n",
    "\n",
    "The symmetries of this family of Littlewood-Richardson coefficients are the invertible linear maps from $\\mathbb{Z}^6$ to iself such that $C \\circ F = C$.\n",
    "\n",
    "Known symmetries are:\n",
    "* $T$: replae all three partitions with their complements in rectangles\n",
    "* $S$: exchange $\\lambda$ and $\\mu$.\n",
    "* $U$: take complement $\\nu$ and $\\lambda$ in a rectangle and exchanges them."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Piecewise quasipolynomial formulas for the Littlewood-Richardson coefficients of $SL_3$\n",
    "\n",
    "The LR coefficients of $SL_3$ are a subfamily of the LR coefficients for $GL_3$. These later are the LR coefficients indexed by three partitions with length at most $3$: \n",
    "$$c_{(\\lambda_1, \\lambda_2,\\lambda_3),(\\mu_1, \\mu_2,\\mu_3)}^{(\\nu_1, \\nu_2, \\nu_3)}$$\n",
    "Piecewise polynomial formulas for the $GL_3$-LR coefficients were given in parag. 5 in: \n",
    "<pre style=\"font-family: 'Andale Mono', 'Bitstream Vera Sans Mono', monospace; font-size: 12px;\">Rassart, Etienne, \n",
    "A polynomiality property for Littlewood-Richardson coefficients\n",
    "J. Combin. Theory Ser. A, V 107(2). 2004. P 161--179\n",
    "doi:10.1016/j.jcta.2004.04.003\n",
    "</pre>\n",
    "\n",
    "Rassart's paper is in open access and can be consulted [here](http://dx.doi.org/10.1016/j.jcta.2004.04.003).\n",
    "\n",
    "The domains of polynomiality for the piecewise polynomial formulas for the $GL_3$-LR coefficients are the maximal cones (\"chambers\") of a fan (\"the **Chamber Complex**\") described in Table 1 of Rassart's paper, p.177.\n",
    "\n",
    "By restriction we get the Chamber Complex for the $SL_3$-LR coefficients: it is the trace of the Chamber Complex for the $GL_3$-LR coefficients in the subspace of $\\mathbb{R}^9$ defined by $\\lambda_3=\\mu_3=0$. This amounts to \n",
    "* remove the two generators $a_1$ and $a_2$ that appear in each chamber. They are the only two generators not contained in this subspace\n",
    "* and forget for each ray $(\\lambda_1, \\lambda_2, \\lambda_3 | \\mu_1, \\mu_2, \\mu_3 | \\nu_1, \\nu_2, \\nu_3)$ its coordinates $\\lambda_3$ and $\\mu_3$ (these two being 0), and $\\nu_3$ (the latter being determined by the other coordinates). \n",
    " \n",
    "Below we describe the Chamber Complex obtained this way for the $SL_3$-LR coefficients. Namely, we define:\n",
    "* the minimal generators of the rays of the Chamber Complex, \n",
    "* the chambers (each is given by the rays it contains; they generate it the chamber as a cone)\n",
    "* and the polynomial formulas $P_1, \\ldots, P_{18}$. These polynomial formulas may involve $\\nu_3$: we define a function `normal_form` to calculate their expression in the other coordiantes only, when it is necessary."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\begin{array}{lll}\\kappa_{1} & b, c, d_1, d_2, e_1, e_2 & -\\lambda_2 - \\mu_2 + \\nu_1 + 1\\\\\\kappa_{2} & b, c, d_1, d_2, g_1, g_2 & \\nu_2 - \\nu_3 + 1\\\\\\kappa_{3} & b, c, e_1, e_2, g_1, g_2 & \\lambda_1 + \\mu_1 - \\nu_1 + 1\\\\\\kappa_{4} & b, d_1, d_2, e_1, e_2, f & \\nu_1 - \\nu_2 + 1\\\\\\kappa_{5} & b, d_1, d_2, f, g_1, g_2 & \\lambda_2 + \\mu_2 - \\nu_3 + 1\\\\\\kappa_{6} & b, e_1, e_2, f, g_1, g_2 & \\nu_3 + 1\\\\\\kappa_{7} & b, c, d_1, d_2, e_1, g_1 & \\mu_1 - \\nu_3 + 1\\\\\\kappa_{8} & b, c, d_1, d_2, e_2, g_2 & \\lambda_1 - \\nu_3 + 1\\\\\\kappa_{9} & b, c, d_1, e_1, e_2, g_2 & \\lambda_1 - \\lambda_2 + 1\\\\\\kappa_{10} & b, c, d_2, e_1, e_2, g_1 & \\mu_1 - \\mu_2 + 1\\\\\\kappa_{11} & b, c, d_1, e_1, g_1, g_2 & -\\lambda_2 + \\nu_2 + 1\\\\\\kappa_{12} & b, c, d_2, e_2, g_1, g_2 & -\\mu_2 + \\nu_2 + 1\\\\\\kappa_{13} & b, d_1, d_2, e_1, f, g_1 & -\\lambda_1 + \\nu_1 + 1\\\\\\kappa_{14} & b, d_1, d_2, e_2, f, g_2 & -\\mu_1 + \\nu_1 + 1\\\\\\kappa_{15} & b, d_1, e_1, f, g_1, g_2 & \\mu_2 + 1\\\\\\kappa_{16} & b, d_2, e_2, f, g_1, g_2 & \\lambda_2 + 1\\\\\\kappa_{17} & b, d_1, e_1, e_2, f, g_2 & \\lambda_1 + \\mu_2 - \\nu_2 + 1\\\\\\kappa_{18} & b, d_2, e_1, e_2, f, g_1 & \\lambda_2 + \\mu_1 - \\nu_2 + 1\\end{array}</script></html>"
      ],
      "text/plain": [
       "\\begin{array}{lll}\\kappa_{1} & b, c, d_1, d_2, e_1, e_2 & -\\lambda_2 - \\mu_2 + \\nu_1 + 1\\\\\\kappa_{2} & b, c, d_1, d_2, g_1, g_2 & \\nu_2 - \\nu_3 + 1\\\\\\kappa_{3} & b, c, e_1, e_2, g_1, g_2 & \\lambda_1 + \\mu_1 - \\nu_1 + 1\\\\\\kappa_{4} & b, d_1, d_2, e_1, e_2, f & \\nu_1 - \\nu_2 + 1\\\\\\kappa_{5} & b, d_1, d_2, f, g_1, g_2 & \\lambda_2 + \\mu_2 - \\nu_3 + 1\\\\\\kappa_{6} & b, e_1, e_2, f, g_1, g_2 & \\nu_3 + 1\\\\\\kappa_{7} & b, c, d_1, d_2, e_1, g_1 & \\mu_1 - \\nu_3 + 1\\\\\\kappa_{8} & b, c, d_1, d_2, e_2, g_2 & \\lambda_1 - \\nu_3 + 1\\\\\\kappa_{9} & b, c, d_1, e_1, e_2, g_2 & \\lambda_1 - \\lambda_2 + 1\\\\\\kappa_{10} & b, c, d_2, e_1, e_2, g_1 & \\mu_1 - \\mu_2 + 1\\\\\\kappa_{11} & b, c, d_1, e_1, g_1, g_2 & -\\lambda_2 + \\nu_2 + 1\\\\\\kappa_{12} & b, c, d_2, e_2, g_1, g_2 & -\\mu_2 + \\nu_2 + 1\\\\\\kappa_{13} & b, d_1, d_2, e_1, f, g_1 & -\\lambda_1 + \\nu_1 + 1\\\\\\kappa_{14} & b, d_1, d_2, e_2, f, g_2 & -\\mu_1 + \\nu_1 + 1\\\\\\kappa_{15} & b, d_1, e_1, f, g_1, g_2 & \\mu_2 + 1\\\\\\kappa_{16} & b, d_2, e_2, f, g_1, g_2 & \\lambda_2 + 1\\\\\\kappa_{17} & b, d_1, e_1, e_2, f, g_2 & \\lambda_1 + \\mu_2 - \\nu_2 + 1\\\\\\kappa_{18} & b, d_2, e_1, e_2, f, g_1 & \\lambda_2 + \\mu_1 - \\nu_2 + 1\\end{array}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## The minimal generators of the rays of the Chamber Complex for $SL_3$\n",
    "## -----------------------------------\n",
    "b  = (2,1, 2,1, 3,2)\n",
    "c  = (1,1, 1,1, 2,1)\n",
    "f  = (1,0, 1,0, 1,1)\n",
    "d1 = (1,1, 1,0, 1,1)\n",
    "d2 = (1,0, 1,1, 1,1)\n",
    "e1 = (1,1, 0,0, 1,1)\n",
    "e2 = (0,0, 1,1, 1,1)\n",
    "g1 = (1,0, 0,0, 1,0)\n",
    "g2 = (0,0, 1,0, 1,0)\n",
    "\n",
    "ray_names   = ['b', 'c', 'f', 'd1', 'd2', 'e1', 'e2', 'g1', 'g2']\n",
    "ray_to_name = { tuple(eval(r)): r for r in ray_names} \n",
    "## Example: \n",
    "#      ray_to_name[(2,1,21,3,2)]    is    'b' \n",
    "\n",
    "## The chambers \n",
    "##--------------------------------------\n",
    "K = {\n",
    "    1: ( 'b', 'c', 'd1', 'd2', 'e1', 'e2'),\n",
    "    2: ( 'b', 'c', 'd1', 'd2', 'g1', 'g2'),\n",
    "    3: ( 'b', 'c', 'e1', 'e2', 'g1', 'g2'),\n",
    "    4: ( 'b', 'd1', 'd2', 'e1', 'e2', 'f'),\n",
    "    5: ( 'b', 'd1', 'd2', 'f', 'g1', 'g2'),\n",
    "    6: ( 'b', 'e1', 'e2', 'f', 'g1', 'g2'),\n",
    "    7: ( 'b', 'c', 'd1', 'd2', 'e1', 'g1'),\n",
    "    8: ( 'b', 'c', 'd1', 'd2', 'e2', 'g2'),\n",
    "    9: ( 'b', 'c', 'd1', 'e1', 'e2', 'g2'),\n",
    "   10: ( 'b', 'c', 'd2', 'e1', 'e2', 'g1'),\n",
    "   11: ( 'b', 'c', 'd1', 'e1', 'g1', 'g2'),\n",
    "   12: ( 'b', 'c', 'd2', 'e2', 'g1', 'g2'),\n",
    "   13: ( 'b', 'd1', 'd2', 'e1', 'f', 'g1'),\n",
    "   14: ( 'b', 'd1', 'd2', 'e2', 'f', 'g2'),\n",
    "   15: ( 'b', 'd1', 'e1', 'f', 'g1', 'g2'),\n",
    "   16: ( 'b', 'd2', 'e2', 'f', 'g1', 'g2'),\n",
    "   17: ( 'b', 'd1', 'e1', 'e2', 'f', 'g2'),\n",
    "   18: ( 'b', 'd2', 'e1', 'e2', 'f', 'g1')    \n",
    "}\n",
    "\n",
    "rays_to_chamber = { L:i for (i,L) in K.items()} \n",
    "## example: \n",
    "#     ray_to_chamber[( 'b', 'd2', 'e1', 'e2', 'f', 'g1')]     is     18\n",
    "\n",
    "## Polynomial formulas in each chamber.\n",
    "#------------------------------------------\n",
    "var('L1 L2 M1 M2 N1 N2 N3') # stand for lambda_1, ..., nu_3\n",
    "P = [ 0 ,              # formula number 0: outside the supporting cone\n",
    "1 - L2 - M2 + N1,      # chamber K1\n",
    "1 + N2 - N3,           # chamber K2\n",
    "1 + L1 + M1 - N1,      # ...\n",
    "1 + N1 - N2,\n",
    "1 + L2 + M2 - N3,\n",
    "1 + N3,\n",
    "1 + M1 - N3,\n",
    "1 + L1 - N3,\n",
    "1 + L1 - L2,\n",
    "1 + M1 - M2,\n",
    "1 - L2 + N2,\n",
    "1 - M2 + N2,\n",
    "1 - L1 + N1,\n",
    "1 - M1 + N1,\n",
    "1 + M2,\n",
    "1 + L2,\n",
    "1 + L1 + M2 - N2,\n",
    "1 + L2 + M1 - N2]\n",
    "\n",
    "## These formulas can be expressed in terms only of L1, L2, M1, M2, N1, N2 (without N3).\n",
    "normal_form = lambda x: x.subs( N3 = L1 + L2 + M1 + M2 - N1 - N2) \n",
    "\n",
    "## CHECK\n",
    "## We check by visual inspection that the formulas were copied correctly from Rassart's paper\n",
    "##----------\n",
    "tab = r'\\begin{array}{lll}'\n",
    "tab += r'\\\\'.join(LatexExpr(r'\\kappa_{%s}'%i) \n",
    "                  + '&'\n",
    "                  + LatexExpr(', '.join(K[i]).replace('1', '_1').replace('2','_2'))\n",
    "                  + '&'\n",
    "                  + str(p).replace('L',r'\\lambda_').replace('N',r'\\nu_').replace('M',r'\\mu_') \n",
    "                for (i, p) in enumerate(P) if i!=0)\n",
    "tab += r'\\end{array}'\n",
    "show(LatexExpr(tab))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Symmetries of the rays\n",
    "\n",
    "We calculate group of all linear symmetries that stabilize the set of the ray generators of the chamber complex, $\\{b,c,f,d_1,d_2,e_1,e_2,g_1,g_2\\}$. We define a function that associates to a family of vectors am edge-colored graph that has the dsame group of symmetries."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "from sage.plot.colors import rainbow\n",
    "\n",
    "def edge_colored_graph(v,vertex_labels = None):\n",
    "    r\"\"\"\n",
    "    Return the complete graph whose vertices are [0.. N-1] where N is the length of the sequence \n",
    "    of vectors v,\n",
    "    and whose edge colors are the coefficients in the matrix V.pseudoinverse()*V\n",
    "    where V is the matrix wlhose columns are the vectors in v.\n",
    "    The vectors in v are assumed to span the space.\n",
    "    \n",
    "    EXAMPLE:\n",
    "    \n",
    "    To plot the graph:\n",
    "    K.plot(color_by_label = True)\n",
    "    \n",
    "    To remove all edges with the same color as  (i,j)\n",
    "    K1 = K.delete_edges(filter(lambda p,q: K.edge_label(p,q) == K.edge_label(i,j),\n",
    "    K.edges(labels=False)  ))\n",
    "    \n",
    "    \"\"\"\n",
    "    V = matrix(v).transpose()\n",
    "    N = V.ncols()\n",
    "    #if V.rank() < V.nrows():\n",
    "    #    raise ValueError(\"The vectors don't span the whole space.\")\n",
    "    W = V.pseudoinverse()*V\n",
    "    K = graphs.CompleteGraph(N)\n",
    "    for (i,j) in K.edges(labels=False):\n",
    "        K.set_edge_label(i, j, W[i,j])\n",
    "    if vertex_labels != None:\n",
    "        K.relabel({i: label for (i, label) in enumerate(vertex_labels) })\n",
    "    return K\n",
    "\n",
    "def symmetries_of_vectors(v, vertex_labels = None):\n",
    "    r\"\"\"\n",
    "    Return the group of symmetries (permutation group) of a sequence of vectors. \n",
    "    \n",
    "    INPUT:\n",
    "    \n",
    "    - v : list of vectors or tuples.\n",
    "    - vertex_labels:  list or tuple of indices used for the vectors. \n",
    "        The vector with index i in v is labelled with the i-th term of `vertex_labels`.\n",
    "        \n",
    "    REFERENCE:    \n",
    "        \n",
    "    Polyhedral representation conversion up to symmetries\n",
    "    David Bremner, Mathieu Dutour Sikiric, Achill Schuermann\n",
    "    CRM Proceedings & Lecture Notes 48, AMS, 2009, pp. 45-71\n",
    "    arXiv:math/0702239 [math.MG]\n",
    "    \"\"\"\n",
    "    K = edge_colored_graph(v, vertex_labels)\n",
    "    aut = K.automorphism_group(edge_labels = True)\n",
    "    return aut"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 46 graphics primitives"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "rays = map(eval,ray_names)\n",
    "#latex_names = ['$b$','$c$','$d_1$','$e_2$','$g_1$','$g_2$','$e_1$','$d_2$','$f$']\n",
    "H = edge_colored_graph(rays,vertex_labels = ray_names)\n",
    "H.plot(color_by_label = True)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Changing the order of vertices and colors, we get a picture that makes crystal clear the automorphism group of this colored graph."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 46 graphics primitives"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "other_order = ['b', 'c', 'd1', 'e2', 'g1', 'g2', 'e1', 'd2', 'f']\n",
    "#latex_names = ['$b$','$c$','$d_1$','$e_2$','$g_1$','$g_2$','$e_1$','$d_2$','$f$']\n",
    "H = edge_colored_graph(map(eval, other_order),vertex_labels = other_order)\n",
    "H.plot(color_by_label = {H.edge_label('b','d1'): 'green',\n",
    "                        H.edge_label('b','c'): 'magenta',\n",
    "                        H.edge_label('c','f'): 'black',\n",
    "                        H.edge_label('c','d1'): 'white',\n",
    "                        H.edge_label('d1','d2'): 'blue',\n",
    "                        H.edge_label('d1','e2'): 'red'})"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The automorphisms of the ray generators are thus the permutations of the ray generators that fulfill all three conditions below:\n",
    "* fix $b$ (only element in all circuits of size 3 or 4),\n",
    "* fix or swap $c$ and $f$ (only elements other than $b$ in the only circuit of size $3$)\n",
    "* fix or swap the sets $\\{d_1, e_2, g_1\\}$ and $\\{d_2, e_1, g_2\\}$.  The permutations that behave this way make a group $S_2[S_3] = S_3$ &#x2240; $S_2$ (wreath product). \n",
    "\n",
    "At the end, we get as group of automorphisms  $G = S_2 \\times S_2[S_3]$, which has $2 \\times 2 \\times 6^2=144$ elements. This is the group of all symmetries of the matroid."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## The group of automorphisms of  the rays, as a permutation group."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['b', 'c', 'f', 'd1', 'd2', 'e1', 'e2', 'g1', 'g2']"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ray_names"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Below we define permutations $v$, $s$, $x$, $y$ of the ray generators."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "## The group of all permutations of the rays\n",
    "##-------\n",
    "SR = SymmetricGroup(ray_names)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "# v is the generator of S2 in S2 x (S3 wr S2). It swaps c and f.\n",
    "v = SR( [ ('c','f') ] ) \n",
    "\n",
    "# s below swaps the subsets {d1, e2, g1} and {d2, e1, g2}\n",
    "# (It is induced by the symmetry of the LR coefficients swapping lambda and mu)\n",
    "s = SR( [('d1','d2'), ('e1','e2') ,('g1','g2')])\n",
    "\n",
    "# The permutations x and y below generate the permutations of {d2, e1, g2}\n",
    "y = SR( [ ('d2','e1') ] )\n",
    "x = SR( [ ('e1','g2') ])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can now represent the group of all automorphisms of the rays. It is generated by the automorphisms $x, y, s, v$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "144"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Group of all symmetries of the rays\n",
    "GM = PermutationGroup([v, s, x, y])\n",
    "GM.cardinality()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We look for better sets of generators. We prefer the known symmetries of the LR coefficients as generators. It is straightforward to check that the involution corresponding to $S$ (swapping $\\lambda$ and $\\mu$) is $S$.\n",
    "\n",
    "The duality involution is\n",
    "$$T: \n",
    "(\\lambda_1, \\lambda_2 | \\mu_1, \\mu_2 | \\nu_1, \\nu_2) \\longmapsto\n",
    "(\\lambda_1, \\lambda_1 - \\lambda_2 | \\mu_1, \\mu_1 - \\mu_2 | \\lambda_1+\\mu_1-\\nu_3, \\lambda_1+\\mu_1 - \\nu_2)\n",
    "$$\n",
    "and permutes the rays as \n",
    "$$t = (d_1, d_2) (e_1, g_1) (e_2, g_2) (c,f).$$\n",
    "The symmetry $c_{\\lambda,\\mu}^{\\nu}=c_{\\nu^{\\square}, \\mu}^{\\lambda^{\\square}}$ \n",
    "is \n",
    "$$ U: (\\lambda_1, \\lambda_2, \\mu_1, \\mu_2, \\nu_1, \\nu_2) \\longmapsto (\\nu_1 -\\nu_3, \\nu_1 - \\nu_2, \\mu_1, \\mu_2, \\nu_1, \\nu_1 -\\lambda_2)$$\n",
    "and \n",
    "permutes the rays as \n",
    "$$ u = (d_1, g_2) (d_2, e_2) (e_1, g_1).$$\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "12"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "t = SR( [('d1','d2') ,('e1','g1') ,('e2','g2') ,('c','f')] ) \n",
    "u = SR( [('d1', 'g2'),('d2','e2'),('e1','g1')] )\n",
    "# HM: The group of known symmetries of the LR, as symmetries of the rays.\n",
    "# This group is isomorphic to S2 x S3, its cardinality is 12.\n",
    "HM = PermutationGroup([s, t, u ])\n",
    "HM.cardinality()                "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "144"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Let us try to adjoin one automorphism of the rays, say: x\n",
    "HMx = PermutationGroup([s,t, u, x])\n",
    "HMx.cardinality()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "HMx == GM"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "**Conclusion:** the group of all automorphisms of the rays is generated by the automorphisms induced by the known symmetries of the LR coefficients, and $x$."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We will also express the generators $v,s,x,y$ in terms of the generators $s,t,u,x$. This provides a certificate of the fact that the groups they generate are equal."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[('e1','g2'),\n",
       " ('d1','d2')('e1','e2')('g1','g2'),\n",
       " ('d1','g2')('d2','e2')('e1','g1'),\n",
       " ('c','f')('d1','d2')('e1','g1')('e2','g2')]"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "HMx.gens()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The generators of $HMx$ have been re--ordered by Sage as: $(x,s,u,t)$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "HMx.gens() == [x,s,u,t]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "x4*x1*x2*x1"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "gap(HMx).Factorization(HMx(v))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "t*x*s*x\n",
      "u*s*x*s*u\n"
     ]
    }
   ],
   "source": [
    "for a in [v,y]:\n",
    "    w = gap(HMx).Factorization(HMx(a)).str()\n",
    "    for (i,z) in zip([1..4],['x','s','u','t']):\n",
    "        w = w.replace('x{}'.format(i),z)\n",
    "    print(w)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "So $v = txsx$ and $y=usxsu$. This can be checked by hand or with Sage."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "v == t*x*s*x"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "y == u*s*x*s*u"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Lifting the matroid automorphisms to symmetries of the Littlewood-Richardson coefficients."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "To check that all automorphisms of the rays lift to symmetries of the LR coefficients, it is enougfh to check that $x$ does. Indeed, the other generators $s$, $t$, $u$ do since they are induced by the known symmetries $S$, $T$, $U$.\n",
    "\n",
    "We first check that $x$ permutes the chambers of the Chamber Complex. It is enough to check that $x$ permutes their sets of generators."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left[\\left(1, 8\\right), \\left(2, 7\\right), \\left(3\\right), \\left(4, 14\\right), \\left(5, 13\\right), \\left(6\\right), \\left(9\\right), \\left(10, 12\\right), \\left(11\\right), \\left(15\\right), \\left(16, 18\\right), \\left(17\\right)\\right]</script></html>"
      ],
      "text/plain": [
       "[(1, 8),\n",
       " (2, 7),\n",
       " (3,),\n",
       " (4, 14),\n",
       " (5, 13),\n",
       " (6,),\n",
       " (9,),\n",
       " (10, 12),\n",
       " (11,),\n",
       " (15,),\n",
       " (16, 18),\n",
       " (17,)]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "L = []\n",
    "# We check that x sends each chamber to a chamber\n",
    "# If it is not the case, an error is raised\n",
    "for (i, k) in K.items():\n",
    "    try:\n",
    "        L.append(rays_to_chamber[tuple(sorted(map(x, k)))])\n",
    "    except ValueError:\n",
    "        raise ValueError(\"The image of chamber %i is not a chamber of the chamber complex\"%i)\n",
    "        \n",
    "# Let g be the permutation of the chambers obtained this way\n",
    "g = Permutation(L)\n",
    "\n",
    "# We show its decomposition into disjoint cycles\n",
    "show(g.cycle_tuples())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now we also check that $X$ preserves the piecewise quasipolynomial function. Let $B_1$ be te canonical basis of $\\mathbb{R}^6$ and $B_2$ be the basis $(c, f, e_1, e_2, g_1, g_2)$. \n",
    "Let $Q$ be the matrix whose columns are the elements of the basis $B_2$, and let $M_1(X)$ and $M_2(X)$ be the matrices of $X$ with respect to these two bases. We have:\n",
    "$$M_1(X) = Q \\cdot M_2(X) \\cdot Q^{-1}$$\n",
    "Since $X$ just swaps the basis elements $e_1$ and $g_2$, its matrix w.r.t $B_2$ is:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left(\\begin{array}{rrrrrr}\n",
       "1 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "0 & 1 & 0 & 0 & 0 & 0 \\\\\n",
       "0 & 0 & 0 & 0 & 0 & 1 \\\\\n",
       "0 & 0 & 0 & 1 & 0 & 0 \\\\\n",
       "0 & 0 & 0 & 0 & 1 & 0 \\\\\n",
       "0 & 0 & 1 & 0 & 0 & 0\n",
       "\\end{array}\\right)</script></html>"
      ],
      "text/plain": [
       "[1 0 0 0 0 0]\n",
       "[0 1 0 0 0 0]\n",
       "[0 0 0 0 0 1]\n",
       "[0 0 0 1 0 0]\n",
       "[0 0 0 0 1 0]\n",
       "[0 0 1 0 0 0]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "SB2 = SymmetricGroup([ 'c','f','e1','e2','g1','g2']) # permutations of the elements of basis B2\n",
    "M2X = SB2([('e1','g2')]).matrix()\n",
    "show(M2X)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[ 1  0  1  0  0 -1]\n",
       "[ 0  1  1  0  0 -1]\n",
       "[ 0  0  0  0  0  1]\n",
       "[ 0  0  0  1  0  0]\n",
       "[ 0  0  0  0  1  0]\n",
       "[ 0  0  1  0  0  0]"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Q = matrix([c,f,e1,e2,g1,g2]).transpose()\n",
    "M1X = Q * M2X * Q.inverse()\n",
    "M1X"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We now get $X$ in formulas:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left(L_{1} + M_{1} - N_{2},\\,L_{2} + M_{1} - N_{2},\\,N_{2},\\,M_{2},\\,N_{1},\\,M_{1}\\right)</script></html>"
      ],
      "text/plain": [
       "(L1 + M1 - N2, L2 + M1 - N2, N2, M2, N1, M1)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "X_as_formula = M1X * vector([L1, L2, M1, M2, N1, N2])\n",
    "show(X_as_formula)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}(\\lambda_1 + \\mu_1 - \\nu_2, \\lambda_2 + \\mu_1 - \\nu_2, \\nu_2, \\mu_2, \\nu_1, \\mu_1)</script></html>"
      ],
      "text/plain": [
       "(\\lambda_1 + \\mu_1 - \\nu_2, \\lambda_2 + \\mu_1 - \\nu_2, \\nu_2, \\mu_2, \\nu_1, \\mu_1)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "show(LatexExpr(str(X_as_formula).replace('L',r'\\lambda_').replace('M',r'\\mu_').replace('N', r'\\nu_')))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "For each chamber $\\kappa_i$, we must check that $P_i \\circ X^{-1}$ coincides with $P_{g(i)}$. Note that $X$ is an involution. We just need to check that $P_i \\circ X$ coincides with $P_g(i)$. This is what we do now."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "L1 + L2 + 2*M1 - 2*N2"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# we define the action of $X$ on polynomials\n",
    "def X_on_polynomial(P):    \n",
    "    return  P.subs(dict( zip((L1, L2, M1, M2, N1, N2), X_as_formula) ))\n",
    "\n",
    "## example:\n",
    "X_on_polynomial(L1+L2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Checking successfull.\n"
     ]
    }
   ],
   "source": [
    "for (i, k) in K.items():\n",
    "    if normal_form(X_on_polynomial(P[i])) != normal_form(P[g(i)]):\n",
    "        print('The composition of P%s with X does not coincide with P%s'%(i, g(i)))\n",
    "        break\n",
    "else:\n",
    "    print('Checking successfull.')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This proves that $X$ is indeed a symmetry of the LR coefficients, and thus that the group of all symmetries of the $SL_3$-LR coefficients is the group generated by $X$ and the $12$ known symmetries, that is isomorphic to the group of symmetries of the rays matroid, isomorphic to $S_2 \\times (S_3 \\wr S_2)$, and has order 144.\n",
    "\n",
    "---"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Transitivity of the action on the chambers."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Finally we check that the action is transitive! For this we generate the orbit of the first chamber, and count its elements. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "18\n"
     ]
    }
   ],
   "source": [
    "# We must realize GM as a subgroup of the symmetric group of all the rays, else it can't act on b\n",
    "GM_as_subgroup = SR.subgroup(GM.gens())\n",
    "print(len(GM_as_subgroup.orbit(K[1], action = 'OnSets'))) "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "All the 18 chambers  are indeed in the orbit of the first one. That is, the group action is transitive.\n",
    "\n",
    "---"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Additional material: the group of symmetries in the Gap Database\n",
    "For running the following command, the Gap database of groups needs to be installed in SAGE\n",
    ". \n",
    "We ask for the *Gap ID code* of the group, in the GAP database of Small groups (https://gap-packages.github.io/smallgrp/). This code is the pair ($\\omega$, i) for the $i$-th group of order $\\omega$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[144, 186]"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "GM.group_id()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This group is the $186$-th in the [list of groups of order 144 from the GAP database of groups](https://groupprops.subwiki.org/wiki/Groups_of_order_144).\n",
    "\n",
    "---"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Additional material: checking with the LR calculator\n",
    "\n",
    "We use [Anders Buch's Littlewood-Richardson calculator](http://doc.sagemath.org/html/en/reference/libs/sage/libs/lrcalc/lrcalc.html) to check extensively (all pairs $\\lambda$, $\\mu$ with sizes up to $14$) that $X$ is a symmetry."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Checking successfull\n"
     ]
    }
   ],
   "source": [
    "import sage.libs.lrcalc.lrcalc as lrcalc\n",
    "   \n",
    "def padded(lam, N):   \n",
    "    r\"\"\"\n",
    "    Return the list of length N obtained from lam by adding trailing 0s.\n",
    "    \"\"\"\n",
    "    if len(lam) > N:\n",
    "        raise ValueError(\"Partition of length %s , can't be padded in length %s\"%(len(lam), N))\n",
    "    return list(lam) + [0]*(N - len(lam))\n",
    "    \n",
    "size_max = 14\n",
    "for size_lam in [1..size_max]:\n",
    "    for lam in Partitions(size_lam, max_length =2 ):\n",
    "        lam = padded(lam, 2)\n",
    "        for size_mu in [size_lam..size_max]:\n",
    "            for mu in Partitions(size_mu, max_length = 2):\n",
    "                mu = padded(mu, 2)\n",
    "                for (nu, lr) in lrcalc.mult(lam, mu).items():\n",
    "                    if len(nu) <= 3:\n",
    "                        nu = padded(nu, 3)\n",
    "                        vec = lam + mu + nu[:2]       # The 6 coordinates of the triple of partitions\n",
    "                        Xvec = list(M1X*vector(vec) ) # The 6 coordinates of its image under X\n",
    "                        Xlam, Xmu, Xnu = Xvec[0:2], Xvec[2:4], Xvec[4:6]\n",
    "                        Xnu.append(add(Xlam) + add(Xmu) - add(Xnu))\n",
    "                        if lr != lrcalc.lrcoef(Xnu, Xlam, Xmu): #nu first \n",
    "                            raise ValueError(\"Checking not successfull\", lam, mu, nu, Xlam, Xmu, Xnu)\n",
    "else:\n",
    "    print(\"Checking successfull\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "---\n",
    "<pre>End of the notebook.</pre>"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.8",
   "language": "sage",
   "name": "sagemath"
  },
  "language": "python",
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

